Equilibrium $\beta$-limits dependence on bootstrap current in classical stellarators

While it is important to design stellarators with high magneto-hydrodynamic (MHD) stability $\beta$-limit, it is also crucial to ensure that good magnetic surfaces exist in a large range of $\beta$ values. As $\beta$ increases, pressure-driven currents perturb the vacuum magnetic field and often lead to the emergence of magnetic field line chaos, which can worsen the confinement and is the cause of another kind of $\beta$-limit, the so-called equilibrium $\beta$-limit. In this paper, we explore numerically the dependence of the equilibrium $\beta$-limit on the bootstrap current strength using the Stepped Pressure Equilibrium Code (SPEC). We develop a diagnostic to determine whether or not magnetic islands are expected to participate significantly to radial transport, and we build an analytical model to predict the expected equilibrium $\beta$-limit, which recovers the main features of the numerical results. This research opens the possibility to include additional targets in stellarator optimization functions, provides additional understanding on the existence of magnetic surfaces at large $\beta$, and is a step forward in the understanding of the equilibrium $\beta$-limit.

==> Figures/plot_boundary_rotatingellipse.m <==



d = read_spec('/BIG_14TB/BetaScan/RotatingEllipse/Nfp5/BSmodel1_Pmodel1_Bz002/BetaScan_0/BetaScan_Bz002_run_1.sp.h5');



plot_spec_modB_boundary(d, 8, 0, 64, 64, 3)

fig = gcf;
ax = gca;

set(gcf, 'Color', 'w')
ax.Visible='off';

fig.Children(1).Ticks=[0.3,0.32,0.34,0.36,0.38];
fig.Children(1).FontSize=22;
fig.Children(1).Position(1) = .83;
fig.Children(1).Position(2) = .1;
ax.Position=[-0.1,.05,1.1,.8];
